Measurement of the $\tau$ lepton polarization and $R(D^*)$ in the decay $\bar{B} \rightarrow D^* \tau^- \bar{\nu}_\tau$ with one-prong hadronic $\tau$ decays at Belle

With the full data sample of $772 \times 10^6$ $B{\bar B}$ pairs recorded by the Belle detector at the KEKB electron-positron collider, the decay $\bar{B} \rightarrow D^* \tau^- \bar{\nu}_\tau$ is studied with the hadronic $\tau$ decays $\tau^- \rightarrow \pi^- \nu_\tau$ and $\tau^- \rightarrow \rho^- \nu_\tau$. The $\tau$ polarization $P_\tau(D^*)$ in two-body hadronic $\tau$ decays is measured, as well as the ratio of the branching fractions $R(D^{*}) = \mathcal{B}(\bar {B} \rightarrow D^* \tau^- \bar{\nu}_\tau) / \mathcal{B}(\bar{B} \rightarrow D^* \ell^- \bar{\nu}_\ell)$, where $\ell^-$ denotes an electron or a muon. Our results, $P_\tau(D^*) = -0.38 \pm 0.51 {\rm (stat)} ^{+0.21}_{-0.16} {\rm (syst)}$ and $R(D^*) = 0.270 \pm 0.035{\rm (stat)} ^{+0.028}_{-0.025}{\rm (syst)}$, are consistent with the theoretical predictions of the Standard Model. The polarization values of $P_\tau(D^*) > +0.5$ are excluded at the 90\% confidence level.

==> authorlist.py <==
#!/usr/bin/python
#   usege: python authorlist.py filename.tex

import sys

if len(sys.argv) < 2 :
    print 'Usage: authorlist.py "filename.tex"'
    print '"filename.tex" is a file from the authorship confirmation page'
    sys.exit()

f = open(sys.argv[1])

str = ''

for l in f :
    
    if not l.find('  \\author')==0 : continue
    name = l.split('author{')[1].split('}\\affiliation')[0].replace('~', ' ')
    str += (name + ', ')
        
print str

# You may also use the author list of web page of Phys. Rev. during
# submission.#!/usr/bin/python
#   usege: python authorlist.py filename.tex
        

